Computational Nuclear Physics and Post Hartree-Fock Methods

We present a computational approach to infinite nuclear matter employing Hartree-Fock theory, many-body perturbation theory and coupled cluster theory. These lectures are closely linked with those of chapters 9, 10 and 11 and serve as input for the correlation functions employed in Monte Carlo calculations in chapter 9, the in-medium similarity renormalization group theory of dense fermionic systems of chapter 10 and the Green's function approach in chapter 11. We provide extensive code examples and benchmark calculations, allowing thereby an eventual reader to start writing her/his own codes. We start with an object-oriented serial code and end with discussions on strategies for porting the code to present and planned high-performance computing facilities.

==> Programs/mbpt.cpp <==
#include <iomanip>
#include "mbpt_factory.hpp"
#include "mbSolver.hpp"
#include "timer.hpp"

int main (int argc, char * argv[]) {

  std::cout << std::setprecision(12);

  Input_Parameters Parameters = parse_commandline_arguments(argc, argv);

  mbSolver *solver = mbptFactory(Parameters);
  if (!solver) {
    std::cout << "Not a valid mbpt type!" << std::endl;
    return 1;
  }
  std::cout << "Selected method: " << solver->getName() << std::endl;

  timer time = timer();
  time.start();
  double energy = solver->getEnergy();
  double elapsed = time.get_elapsed();

  std::cout << "Energy: " << energy << std::endl;
  std::cout << "Time to run method: " << elapsed << std::endl;
  
  return 0;
}


==> Programs/mbpt2V00.cpp <==
#include "mbpt2V00.hpp"

mbpt2V00::mbpt2V00(twobodyPotential &potential, Model_Space &space) {
  mbpt2V00::name = "mbpt2V00";
  mbpt2V00::potential = &potential;
  mbpt2V00::modelspace = space;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
}

double mbpt2V00::getEnergy() {
  double energy0;
  double energy = 0.0;
  for(int i = 0; i < modelspace.indhol; ++i){
    for(int j = 0; j < modelspace.indhol; ++j){
      if(i == j){ continue; }
      for(int a = modelspace.indhol; a < modelspace.indtot; ++a){
        for(int b = modelspace.indhol; b < modelspace.indtot; ++b){
          if(a == b){ continue; }
          energy0 = potential->get_element(modelspace.qnums, i, j, a, b);
          energy0 *= energy0;
          energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                          modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          energy += energy0;
        }
      }
    }
  }
  energy *= 0.25;
  return energy;
}


==> Programs/mbpt2V01.cpp <==
#include "mbpt2V01.hpp"

mbpt2V01::mbpt2V01(twobodyPotential &potential, Model_Space &space) {
  mbpt2V01::name = "mbpt2V01";
  mbpt2V01::potential = &potential;
  mbpt2V01::modelspace = space;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
}

double mbpt2V01::getEnergy() {
  double energy = 0.0;
  #pragma omp parallel shared(energy)
  {
    double temp;
    #pragma omp for reduction(+:energy)
    for(int i = 0; i < modelspace.indhol; ++i){
      for(int j = 0; j < modelspace.indhol; ++j){
        if(i == j){ continue; }
        for(int a = modelspace.indhol; a < modelspace.indtot; ++a){
          for(int b = modelspace.indhol; b < modelspace.indtot; ++b){
            if(a == b){ continue; }
            temp = potential->get_element(modelspace.qnums, i, j, a, b);
            temp *= temp;
            temp /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                            modelspace.qnums[a].energy - modelspace.qnums[b].energy);
            energy += temp;
          }
        }
      }
    }
  }
  return 0.25*energy;
}


==> Programs/mbpt2V02.cpp <==
#include "mbpt2V02.hpp"
#include "minnesota_potential.hpp"

mbpt2V02::mbpt2V02(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt2V02::name = "mbpt2V02";
  mbpt2V02::modelspace = space;
  mbpt2V02::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt2V02::getEnergy() {
  double energy = 0.0;
  double energy0;
  int nhh, npp, i, j, a, b;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    for(int hh = 0; hh < nhh; ++hh){
      i = channels.hhvec[chan][2*hh];
      j = channels.hhvec[chan][2*hh + 1];
      for(int pp = 0; pp < npp; ++pp){
        a = channels.ppvec[chan][2*pp];
        b = channels.ppvec[chan][2*pp + 1];
        energy0 = V_Minnesota(modelspace, i, j, a, b, L);
        energy0 *= energy0;
        energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                      modelspace.qnums[a].energy - modelspace.qnums[b].energy);
        energy += energy0;
      }
    }
  }
  energy *= 0.25;
  return energy;

}


==> Programs/mbpt2V03.cpp <==
#include "mbpt2V03.hpp"
#include "minnesota_potential.hpp"

mbpt2V03::mbpt2V03(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt2V03::name = "mbpt2V03";
  mbpt2V03::modelspace = space;
  mbpt2V03::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt2V03::getEnergy() {
  double energy = 0.0;
  double energy0;
  int nhh, npp, i, j, a, b;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    #pragma omp parallel private(i, j, a, b, energy0)
    {
      #pragma omp for schedule(static) reduction(+:energy)
      for(int hh = 0; hh < nhh; ++hh){
        i = channels.hhvec[chan][2*hh];
        j = channels.hhvec[chan][2*hh + 1];
        for(int pp = 0; pp < npp; ++pp){
          a = channels.ppvec[chan][2*pp];
          b = channels.ppvec[chan][2*pp + 1];
          energy0 = V_Minnesota(modelspace, i, j, a, b, L);
          energy0 *= energy0;
          energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                        modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          energy += energy0;
        }
      }
    }
  }
  energy *= 0.25;
  return energy;

}


==> Programs/mbpt2V04.cpp <==
#include "blas.hpp"
#include "mbpt2V04.hpp"
#include "minnesota_potential.hpp"

mbpt2V04::mbpt2V04(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt2V04::name = "mbpt2V04";
  mbpt2V04::modelspace = space;
  mbpt2V04::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt2V04::getEnergy() {
  double energy = 0.0;
  double *V1, *V2, *S1;
  char N = 'N';
  double fac0 = 0.0;
  double fac1 = 1.0;
  int nhh, npp, i, j, a, b, idx;
  double energy0;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    V1 = new double[nhh * npp];
    V2 = new double[npp * nhh];
    S1 = new double[nhh * nhh];
    #pragma omp parallel shared(V1, V2) private(i, j, a, b, idx, energy0)
    {
      #pragma omp for schedule(static)
      for(int hh = 0; hh < nhh; ++hh){
        i = channels.hhvec[chan][2*hh];
        j = channels.hhvec[chan][2*hh + 1];
        for(int pp = 0; pp < npp; ++pp){
          a = channels.ppvec[chan][2*pp];
          b = channels.ppvec[chan][2*pp + 1];
          idx = hh * npp + pp;
          energy0 = V_Minnesota(modelspace, i, j, a, b, L);
          V1[idx] = energy0 / (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          idx = pp * nhh + hh;
          V2[idx] = energy0;
        }
      }
    }
    
    RM_dgemm(V1, V2, S1, &nhh, &nhh, &npp, &fac1, &fac0, &N, &N);
    delete V1; delete V2;

    for(int hh = 0; hh < nhh; ++hh){
      energy += S1[nhh*hh + hh];
    }
    delete S1;

  }
  energy *= 0.25;
  return energy;
}


==> Programs/mbpt2V05.cpp <==
#include "mbpt2V05.hpp"

mbpt2V05::mbpt2V05(twobodyPotential &potential, Model_Space &space) {
  mbpt2V05::name = "mbpt2V05";
  mbpt2V05::potential = &potential;
  mbpt2V05::modelspace = space;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  number_of_elements = pow(number_of_unoccupied_states,2)*pow(number_of_occupied_states,2);
}

double mbpt2V05::getEnergy() {
  double *v = setup_twobody_potential_hhpp();
  double *denominators = setup_vector_of_energy_denominators_hhpp();

  double energy = energy_from_vectors(v, denominators);
  delete v; delete denominators;
  return energy;
}

double * mbpt2V05::setup_twobody_potential_hhpp () {

  double initial_value = 0.0;
  double *v = allocate_and_initialize_double_vector(initial_value);

  int idx = 0;
  int offset = number_of_occupied_states;
  for (int i = 0; i < number_of_occupied_states; ++i) {
    for (int j = 0; j < number_of_occupied_states; ++j) {
      for (int a = 0; a < number_of_unoccupied_states; ++a) {
        for (int b = 0; b < number_of_unoccupied_states; ++b) {
          v[idx++] = 
            potential->get_element(modelspace.qnums, i, j, a+offset, b+offset);
        }
      }
    }
  }
  return v;
}

double * mbpt2V05::allocate_and_initialize_double_vector(double value) {
  double *vector = new double[number_of_elements];
  for ( int i = 0; i < number_of_elements; i++ ) {
    vector[i] = value;
  }
  return vector;
}

double * mbpt2V05::setup_vector_of_energy_denominators_hhpp () {

  double initial_value = 1.0;
  double *denominators = allocate_and_initialize_double_vector(initial_value);


  double *hole_energies = new double[number_of_occupied_states];
  double *particle_energies = new double[number_of_unoccupied_states];

  for (int i = 0; i < number_of_occupied_states; i++) {
    hole_energies[i] = modelspace.qnums[i].energy;
  }

  int offset = number_of_occupied_states;
  for (int i = 0; i < number_of_unoccupied_states; i++) {
    particle_energies[i] = modelspace.qnums[i+offset].energy;
  }

  int idx = 0;
  for (int i = 0; i < number_of_occupied_states; ++i) {
    for (int j = 0; j < number_of_occupied_states; ++j) {
      for (int a = 0; a < number_of_unoccupied_states; ++a) {
        for (int b = 0; b < number_of_unoccupied_states; ++b) {
          denominators[idx++] = hole_energies[i] + hole_energies[j] -
                                particle_energies[a] - particle_energies[b];
        }
      }
    }
  }
  delete hole_energies; delete particle_energies;
  return denominators;
}

double mbpt2V05::energy_from_vectors(double *v, double *denominators) {

  double energy = 0.0;
  for ( int i = 0; i < number_of_elements; i++ ) {
    energy += v[i]*v[i]/denominators[i];
  }
  return 0.25*energy;
}




==> Programs/mbpt2V06.cpp <==
#include "mbpt2V06.hpp"
#include "minnesota_potential.hpp"

mbpt2V06::mbpt2V06(Input_Parameters &parameters, Model_Space &space) {
  mbpt2V06::name = "mbpt2V06";
  mbpt2V06::modelspace = space;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt2V06::getEnergy() {
  double energy0;
  double energy = 0.0;
  for(int i = 0; i < modelspace.indhol; ++i){
    for(int j = 0; j < modelspace.indhol; ++j){
      if(i == j){ continue; }
      for(int a = modelspace.indhol; a < modelspace.indtot; ++a){
        for(int b = modelspace.indhol; b < modelspace.indtot; ++b){
          if(a == b){ continue; }
          energy0 = V_Minnesota(modelspace, i, j, a, b, L);
          energy0 *= energy0;
          energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                          modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          energy += energy0;
        }
      }
    }
  }
  energy *= 0.25;
  return energy;
}


==> Programs/mbpt3V00.cpp <==
#include "mbpt3V00.hpp"
#include "minnesota_potential.hpp"

mbpt3V00::mbpt3V00(Input_Parameters &parameters, Model_Space &space) {
  mbpt3V00::name = "mbpt3V00";
  mbpt3V00::modelspace = space;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  number_of_states = number_of_occupied_states + number_of_unoccupied_states;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt3V00::getEnergy() {
  double energy0, energy1;
  double energy = 0.0;
  for(int i = 0; i < number_of_occupied_states; ++i){
    for(int j = 0; j < number_of_occupied_states; ++j){
      if(i == j){ continue; }
      for(int a = number_of_occupied_states; a < number_of_states; ++a){
        for(int b = number_of_occupied_states; b < number_of_states; ++b){
          if(a == b){ continue; }
          energy0 = V_Minnesota(modelspace, i, j, a, b, L);
          energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                            modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          for(int c = number_of_occupied_states; c < number_of_states; ++c){
            for(int d = number_of_occupied_states; d < number_of_states; ++d){
              if(c == d){ continue; }
              energy1 = V_Minnesota(modelspace, a, b, c, d, L);
              energy1 *= V_Minnesota(modelspace, c, d, i, j, L);
              energy1 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                            modelspace.qnums[c].energy - modelspace.qnums[d].energy);
              energy += energy0 * energy1;
            }
          }
        }
      }
    }
  }
  energy *= 0.125;

  return energy;
}


==> Programs/mbpt3V01.cpp <==
#include "mbpt3V01.hpp"
#include "minnesota_potential.hpp"

mbpt3V01::mbpt3V01(Input_Parameters &parameters, Model_Space &space) {
  mbpt3V01::name = "mbpt3V01";
  mbpt3V01::modelspace = space;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  number_of_states = number_of_occupied_states + number_of_unoccupied_states;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt3V01::getEnergy() {
  double energy0, energy1;
  double energy = 0.0;
  #pragma omp parallel private(energy0, energy1)
  {
    #pragma omp for schedule(static) reduction(+:energy)
    for(int i = 0; i < number_of_occupied_states; ++i){
      for(int j = 0; j < number_of_occupied_states; ++j){
        if(i == j){ continue; }
        for(int a = number_of_occupied_states; a < number_of_states; ++a){
          for(int b = number_of_occupied_states; b < number_of_states; ++b){
            if(a == b){ continue; }
            energy0 = V_Minnesota(modelspace, i, j, a, b, L);
            energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                              modelspace.qnums[a].energy - modelspace.qnums[b].energy);
            for(int c = number_of_occupied_states; c < number_of_states; ++c){
              for(int d = number_of_occupied_states; d < number_of_states; ++d){
                if(c == d){ continue; }
                energy1 = V_Minnesota(modelspace, a, b, c, d, L);
                energy1 *= V_Minnesota(modelspace, c, d, i, j, L);
                energy1 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                              modelspace.qnums[c].energy - modelspace.qnums[d].energy);
                energy += energy0 * energy1;
              }
            }
          }
        }
      }
    }
  }
  energy *= 0.125;

  return energy;
}


==> Programs/mbpt3V02.cpp <==
#include "mbpt3V02.hpp"
#include "minnesota_potential.hpp"

mbpt3V02::mbpt3V02(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt3V02::name = "mbpt3V02";
  mbpt3V02::modelspace = space;
  mbpt3V02::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt3V02::getEnergy() {
  double energy = 0.0;
  double energy0, energy1;
  int nhh, npp, i, j, a, b, c, d;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    for(int hh = 0; hh < nhh; ++hh){
      i = channels.hhvec[chan][2*hh];
      j = channels.hhvec[chan][2*hh + 1];
      for(int ab = 0; ab < npp; ++ab){
        a = channels.ppvec[chan][2*ab];
        b = channels.ppvec[chan][2*ab + 1];
        energy0 = V_Minnesota(modelspace, i, j, a, b, L);
        energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                      modelspace.qnums[a].energy - modelspace.qnums[b].energy);
        for(int cd = 0; cd < npp; ++cd){
          c = channels.ppvec[chan][2*cd];
          d = channels.ppvec[chan][2*cd + 1];
          energy1 = V_Minnesota(modelspace, a, b, c, d, L);
          energy1 *= V_Minnesota(modelspace, c, d, i, j, L);
          energy1 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                        modelspace.qnums[c].energy - modelspace.qnums[d].energy);
          energy += energy0*energy1;
        }
      }
    }
  }
  energy *= 0.125;
  return energy;
}


==> Programs/mbpt3V03.cpp <==
#include "mbpt3V03.hpp"
#include "minnesota_potential.hpp"

mbpt3V03::mbpt3V03(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt3V03::name = "mbpt3V03";
  mbpt3V03::modelspace = space;
  mbpt3V03::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt3V03::getEnergy() {
  double energy = 0.0;
  double energy0, energy1;
  int nhh, npp, i, j, a, b, c, d;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    #pragma omp parallel private(i, j, a, b, c, d, energy0, energy1)
    {
      #pragma omp for schedule(static) reduction(+:energy)
      for(int hh = 0; hh < nhh; ++hh){
        i = channels.hhvec[chan][2*hh];
        j = channels.hhvec[chan][2*hh + 1];
        for(int ab = 0; ab < npp; ++ab){
          a = channels.ppvec[chan][2*ab];
          b = channels.ppvec[chan][2*ab + 1];
          energy0 = V_Minnesota(modelspace, i, j, a, b, L);
          energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                        modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          for(int cd = 0; cd < npp; ++cd){
            c = channels.ppvec[chan][2*cd];
            d = channels.ppvec[chan][2*cd + 1];
            energy1 = V_Minnesota(modelspace, a, b, c, d, L);
            energy1 *= V_Minnesota(modelspace, c, d, i, j, L);
            energy1 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                          modelspace.qnums[c].energy - modelspace.qnums[d].energy);
            energy += energy0*energy1;
          }
        }
      }
    }
  }
  energy *= 0.125;
  return energy;
}


==> Programs/mbpt3V04.cpp <==
#include "mbpt3V04.hpp"
#include "minnesota_potential.hpp"
#include "blas.hpp"

mbpt3V04::mbpt3V04(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt3V04::name = "mbpt3V04";
  mbpt3V04::modelspace = space;
  mbpt3V04::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt3V04::getEnergy() {
  double energy = 0.0;
  double *V1, *S1, *V2, *S2;
  char N = 'N';
  char T = 'T';
  double fac0 = 0.0;
  double fac1 = 1.0;
  int nhh, npp, i, j, a, b, c, d, idx;
  double energy0;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    V1 = new double[nhh * npp];
    S1 = new double[nhh * npp];
    V2 = new double[npp * npp];
    S2 = new double[nhh * nhh];
    #pragma omp parallel shared(V1, V2) private(i, j, a, b, c, d, idx, energy0)
    {
      #pragma omp for schedule(static)
      for(int ab = 0; ab < npp; ++ab){
        a = channels.ppvec[chan][2*ab];
        b = channels.ppvec[chan][2*ab + 1];
        for(int hh = 0; hh < nhh; ++hh){
          i = channels.hhvec[chan][2*hh];
          j = channels.hhvec[chan][2*hh + 1];
          idx = hh * npp + ab;
          energy0 = V_Minnesota(modelspace, i, j, a, b, L);
          energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                        modelspace.qnums[a].energy - modelspace.qnums[b].energy);
          V1[idx] = energy0;
        }
        for(int cd = 0; cd < npp; ++cd){
          c = channels.ppvec[chan][2*cd];
          d = channels.ppvec[chan][2*cd + 1];
          idx = ab * npp + cd;
          V2[idx] = V_Minnesota(modelspace, a, b, c, d, L);
        }
      }
    }

    RM_dgemm(V1, V2, S1, &nhh, &npp, &npp, &fac1, &fac0, &N, &N);
    RMT_dgemm(S1, V1, S2, &nhh, &nhh, &npp, &fac1, &fac0, &N, &T);
    delete V1; delete V2; delete S1;
    for(int hh = 0; hh < nhh; ++hh){
      energy += S2[nhh*hh + hh];
    }
    delete S2;
  }
  energy *= 0.125;

  return energy;
}


==> Programs/mbpt3V05.cpp <==
#include "mbpt3V05.hpp"
#include "minnesota_potential.hpp"
#include "blas.hpp"

mbpt3V05::mbpt3V05(Input_Parameters &parameters, Model_Space &space, Channels &channels) {
  mbpt3V05::name = "mbpt3V05";
  mbpt3V05::modelspace = space;
  mbpt3V05::channels = channels;

  number_of_occupied_states = space.indhol;
  number_of_unoccupied_states = space.indpar;
  L = pow((parameters.numberOfParticles)/parameters.density, 1./3.);

}

double mbpt3V05::getEnergy() {
  double energy = 0.0;
  double *V1, *S1, *V2, *S2;
  char N = 'N';
  char T = 'T';
  double fac0 = 0.0;
  double fac1 = 1.0;
  int nhh, npp, i, j, a, b, c, d, idx;
  double energy0;
  for(int chan = 0; chan < channels.size; ++chan){
    nhh = channels.nhh[chan];
    npp = channels.npp[chan];
    if(nhh*npp == 0){ continue; }

    V1 = new double[nhh * npp];
    S1 = new double[nhh * npp];
    V2 = new double[npp * npp];
    S2 = new double[nhh * nhh];
    for(int ab = 0; ab < npp; ++ab){
      a = channels.ppvec[chan][2*ab];
      b = channels.ppvec[chan][2*ab + 1];
      for(int hh = 0; hh < nhh; ++hh){
        i = channels.hhvec[chan][2*hh];
        j = channels.hhvec[chan][2*hh + 1];
        idx = hh * npp + ab;
        energy0 = V_Minnesota(modelspace, i, j, a, b, L);
        energy0 /= (modelspace.qnums[i].energy + modelspace.qnums[j].energy -
                    modelspace.qnums[a].energy - modelspace.qnums[b].energy);
        V1[idx] = energy0;
      }
      for(int cd = 0; cd < npp; ++cd){
        c = channels.ppvec[chan][2*cd];
        d = channels.ppvec[chan][2*cd + 1];
        idx = ab * npp + cd;
        V2[idx] = V_Minnesota(modelspace, a, b, c, d, L);
      }
    }

    RM_dgemm(V1, V2, S1, &nhh, &npp, &npp, &fac1, &fac0, &N, &N);
    RMT_dgemm(S1, V1, S2, &nhh, &nhh, &npp, &fac1, &fac0, &N, &T);
    delete V1; delete V2; delete S1;
    for(int hh = 0; hh < nhh; ++hh){
      energy += S2[nhh*hh + hh];
    }
    delete S2;
  }
  energy *= 0.125;

  return energy;
}


==> Programs/mbpt_factory.cpp <==
#include "mbpt_factory.hpp"
#include "modelspace.hpp"
#include "channels.hpp"
#include "minnesota_potential.hpp"
#include "mbpt2V00.hpp"
#include "mbpt2V01.hpp"
#include "mbpt2V02.hpp"
#include "mbpt2V03.hpp"
#include "mbpt2V04.hpp"
#include "mbpt2V05.hpp"
#include "mbpt2V06.hpp"
#include "mbpt3V00.hpp"
#include "mbpt3V01.hpp"
#include "mbpt3V02.hpp"
#include "mbpt3V03.hpp"
#include "mbpt3V04.hpp"
#include "mbpt3V05.hpp"
#include "timer.hpp"

bool needChannels(Input_Parameters &parameters) {
  if (parameters.MBPT_Approx == 3) {
    return parameters.MBPT_Function > 1;
  } else {
    return parameters.MBPT_Function > 1 && parameters.MBPT_Function < 5;
  }
}

mbSolver* mbptFactory(Input_Parameters &parameters) {

  timer time = timer();
  time.start();
  Model_Space modelspace;
  Build_Model_Space(parameters, modelspace);
  calculate_sp_energies(parameters, modelspace);
  double elapsed = time.get_elapsed();
  std::cout << "Time to setup modelspace: " << elapsed << std::endl;

  std::cout << "# of states: " << modelspace.indtot << ", # of protons = " << parameters.numberOfProtons
                                  << ", # of neutrons = " << parameters.numberOfNeutrons << std::endl; 
  time.start();
  Channels channels;
  if ( needChannels(parameters) ) {
    Setup_Channels_MBPT(parameters, modelspace, channels);
  }
  elapsed = time.get_elapsed();
  std::cout << "Time to setup channels: " << elapsed << std::endl;

  time.start();
  minnesotaPotential* potential = new minnesotaPotential(parameters.numberOfParticles, parameters.density);
  elapsed = time.get_elapsed();
  std::cout << "Time to setup potential: " << elapsed << std::endl;

  if ( parameters.MBPT_Approx == 2) {
    return mbpt2Factory(parameters, modelspace, channels, potential);
  } else if (parameters.MBPT_Approx == 3) {
    return mbpt3Factory(parameters, modelspace, channels);
  } else {
    return NULL;
  }
    
}

mbSolver* mbpt2Factory(Input_Parameters &parameters, Model_Space &modelspace, Channels &channels, twobodyPotential *potential) {

  mbSolver *solver = NULL;

  switch (parameters.MBPT_Function) {
    case 0:
    {
      solver = (mbSolver*) new mbpt2V00(*potential, modelspace);
      break;
    }
    case 1:
    {
      solver = (mbSolver*) new mbpt2V01(*potential, modelspace);
      break;
    }
    case 2:
    {
      solver = (mbSolver*) new mbpt2V02(parameters, modelspace, channels);
      break;
    }
    case 3:
    {
      solver = (mbSolver*) new mbpt2V03(parameters, modelspace, channels);
      break;
    }
    case 4:
    {
      solver = (mbSolver*) new mbpt2V04(parameters, modelspace, channels);
      break;
    }
    case 5:
    {
      solver = (mbSolver*) new mbpt2V05(*potential, modelspace);
      break;
    }
    case 6:
    {
      solver = (mbSolver*) new mbpt2V06(parameters, modelspace);
      break;
    }
  }

  return solver;
}

mbSolver* mbpt3Factory(Input_Parameters &parameters, Model_Space &modelspace, Channels &channels) {
  mbSolver *solver = NULL;

  switch (parameters.MBPT_Function) {
    /* Too slow for test case
    case 0:
    {
      solver = (mbSolver*) new mbpt3V00(parameters, modelspace);
      break;
    }
    case 1:
    {
      solver = (mbSolver*) new mbpt3V01(parameters, modelspace);
      break;
    } */
    case 2:
    {
      solver = (mbSolver*) new mbpt3V02(parameters, modelspace, channels);
      break;
    }
    case 3:
    {
      solver = (mbSolver*) new mbpt3V03(parameters, modelspace, channels);
      break;
    }
    case 4:
    {
      solver = (mbSolver*) new mbpt3V04(parameters, modelspace, channels);
      break;
    }
    case 5:
    {
      solver = (mbSolver*) new mbpt3V05(parameters, modelspace, channels);
      break;
    }
  }
  return solver;
}

